$\Lambda$-Type Giant Atom Mediated Controllable Single-Photon Transport in a One-Dimensional Chiral Waveguide

We investigate the single-photon scattering spectrum of a driven $\Lambda$-type giant atom system chirally coupled to a one-dimensional (1D) waveguide. By employing a real-space scattering approach, we obtain analytical solutions for the scattering amplitudes that remain valid in both Markovian and non-Markovian regimes. We observe that an external driving field induces a splitting of the transmission spectrum's dip into double dips, with the distance between the two dips increasing as the strength of the driving field increases. The chiral nature of the coupling allows for controlled switching between complete transmission and perfect reflection of incident photons. In the Markovian limit, we predict robust perfect transmission at specific phase values, independent of the driving field parameters.Moreover, in the non-Markovian regime, as the size of the giant atom increases, the oscillatory behavior of the scattering spectrum becomes more pronounced. Adjusting the giant atom size enables control over the number of decoupling points as well as the number of complete reflection points.

==> Fig.py <==
#%% Fig-2
#%% a
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker


g_L1 = 1
g_R1 = 3
g_L2_options = [1, 3]  
g_R2_options = [3, 1]  
Omega_values = [0 * np.pi]  
phi = 0 * np.pi  


def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2, phi):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    
    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(phi) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(phi)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(phi)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value


Delta_values = np.linspace(-20, 20, 1000)

plt.figure(figsize=(8,8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2, phi)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)

plt.text(-22, 1.14, '(a)', fontsize=35, ha='left', va='top')

plt.title(f'$\\theta=0$', fontsize=35, loc='center')

plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel('$T(\\Omega/ \\gamma_{L1}=0)$', fontsize=35)

ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(20))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

legend = ax.legend(loc='upper right', fontsize=30)
legend.get_frame().set_facecolor('none') 
legend.get_frame().set_linewidth(0)

plt.tight_layout()
plt.savefig('T-Fig-2-a.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% b
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker


g_L1 = 1
g_R1 = 3
g_L2_options = [1, 3]  
g_R2_options = [3, 1]  
Omega_values = [0 * np.pi]  
phi = 0.5 * np.pi  


def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2, phi):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(phi) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(phi)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(phi)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

Delta_values = np.linspace(-20, 40, 1000)

plt.figure(figsize=(8,8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2, phi)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)

plt.text(-23, 1.14, '(b)', fontsize=35, ha='left', va='top')

plt.title(f'$\\theta=0.5\\pi$', fontsize=35, loc='center')

plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel(f'$T(\\Omega=0)$', fontsize=35)

ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(20))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='upper right', fontsize=30)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()

plt.savefig('T-Fig-2-b.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% c
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

g_L1 = 1
g_R1 = 3
g_L2_options = [1, 3]  
g_R2_options = [3, 1]  
Omega_values = [0 * np.pi]  
phi = 1 * np.pi  

def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2, phi):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(phi) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(phi)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(phi)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

Delta_values = np.linspace(-20, 20, 1000)

plt.figure(figsize=(8,8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2, phi)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)

plt.text(-22, 1.14, '(c)', fontsize=35, ha='left', va='top')

plt.title(f'$\\theta=\\pi$', fontsize=35, loc='center')

plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel('$T(\\Omega/ \\gamma_{L1}=0)$', fontsize=35)

ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(20))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='upper right', fontsize=30)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()

plt.savefig('T-Fig-2-c.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% d
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

g_L1 = 1
g_R1 = 3
g_L2_options = [1, 3]  
g_R2_options = [3, 1]  
Omega_values = [2 * np.pi]  
phi = 0 * np.pi  

def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2, phi):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    
    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(phi) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(phi)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(phi)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

Delta_values = np.linspace(-20, 20, 1000)

plt.figure(figsize=(8,8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2, phi)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)

plt.text(-22, 1.14, '(d)', fontsize=35, ha='left', va='top')
plt.title(f'$\\theta=0$', fontsize=35, loc='center')

plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel('$T(\\Omega/ \\gamma_{L1}=2\\pi)$', fontsize=35)


ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(20))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='upper right', fontsize=30)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()

plt.savefig('T-Fig-2-d.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% e
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker


g_L1 = 1
g_R1 = 3
g_L2_options = [1, 3]  
g_R2_options = [3, 1]  
Omega_values = [2 * np.pi] 
phi = 0.5 * np.pi  


def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2, phi):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(phi) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(phi)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(phi)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value


Delta_values = np.linspace(-20, 40, 1000)

plt.figure(figsize=(8,8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2, phi)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)

plt.text(-23, 1.14, '(e)', fontsize=35, ha='left', va='top')

plt.title(f'$\\theta=0.5\\pi$', fontsize=35, loc='center')

plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel('$T(\\Omega/ \\gamma_{L1}=2\\pi)$', fontsize=35)

ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(20))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='upper right', fontsize=30)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()

plt.savefig('T-Fig-2-e.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% f
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 公共参数设置
Omega = 2*np.pi  # 频率参数
# 方案1参数
g_L1_1, g_R1_1, g_L2_1, g_R2_1 = 1, 3, 1, 3
# 方案2参数
g_L1_2, g_R1_2, g_L2_2, g_R2_2 = 1, 3, 3, 1

theta = 1 * np.pi

# Δ范围
Delta_values = np.linspace(-20, 20, 6000)

# 定义T函数
def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2, theta):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)
    sin_term = 2*sqrt_g_L1*sqrt_g_L2*np.sin(theta) + 2*sqrt_g_R1*sqrt_g_R2*np.sin(theta)
   
    omega_term = Delta - sin_term - (Omega**2 / Delta)
    cos_L = sqrt_g_L1**2 + 2*sqrt_g_L1*sqrt_g_L2*np.cos(theta) + sqrt_g_L2**2
    cos_R = sqrt_g_R1**2 + 2*sqrt_g_R1*sqrt_g_R2*np.cos(theta) + sqrt_g_R2**2
    numerator = omega_term**2 + (cos_L - cos_R)**2
    denominator = omega_term**2 + (cos_L + cos_R)**2
    return numerator / denominator

plt.figure(figsize=(8,8))
# 计算ω+和ω-
Delta_plus_1 = Omega
Delta_minus_1 = -Omega

# 方案2参数相同
Delta_plus_2 = Delta_plus_1
Delta_minus_2 = Delta_minus_1

# 定义函数：找到对应频率的T值
def find_T_at_Delta(Delta_target, g_L1, g_R1, g_L2, g_R2):
    index = np.abs(Delta_values - Delta_target).argmin()
    return T(Delta_values[index], Omega, g_L1, g_R1, g_L2, g_R2, theta)

# 计算对应的T值
T_plus_1 = find_T_at_Delta(Delta_plus_1, g_L1_1, g_R1_1, g_L2_1, g_R2_1)
T_minus_1 = find_T_at_Delta(Delta_minus_1, g_L1_1, g_R1_1, g_L2_1, g_R2_1)
T_plus_2 = find_T_at_Delta(Delta_plus_2, g_L1_2, g_R1_2, g_L2_2, g_R2_2)
T_minus_2 = find_T_at_Delta(Delta_minus_2, g_L1_2, g_R1_2, g_L2_2, g_R2_2)

# 方案1
T_vals_1 = T(Delta_values, Omega, g_L1_1, g_R1_1, g_L2_1, g_R2_1, theta)
plt.plot(Delta_values, T_vals_1, 
         label='$(\\gamma_{{L2}},\\gamma_{{R2}})/\\gamma_{{L1}}$=({},{})'.format(g_L2_1, g_R2_1),
         color='orangered', linestyle='-', linewidth=4)

# 方案2
T_vals_2 = T(Delta_values, Omega, g_L1_2, g_R1_2, g_L2_2, g_R2_2, theta)
plt.plot(Delta_values, T_vals_2, 
         label='$(\\gamma_{{L2}},\\gamma_{{R2}})/\\gamma_{{L1}}$=({},{})'.format(g_L2_2, g_R2_2),
         color='forestgreen', linestyle='-', linewidth=4)


# 标记omega_plus_1和omega_minus_1对应的T
plt.scatter(Delta_plus_1, T_plus_1, color='red', marker='D', zorder=5, s=100)
plt.scatter(Delta_minus_1, T_minus_1, color='red', marker='D', zorder=5, s=100)
plt.scatter(Delta_plus_2, T_plus_2, color='green', zorder=5, s=100)
plt.scatter(Delta_minus_2, T_minus_2, color='green', zorder=5, s=100)

# 添加标签和标题
plt.text(-22, 1.14, '(f)', fontsize=35, ha='left', va='top')
plt.title('$\\theta=\\pi$', fontsize=35)
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel('$T(\\Omega/ \\gamma_{L1}=2\\pi)$', fontsize=35)

ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(20))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=30, width=2, length=6)

plt.ylim(-0.05, 1.05)
plt.xticks(fontsize=30)
plt.yticks(fontsize=30)

# 添加图例
legend = ax.legend(loc='best', fontsize=30)
legend.get_frame().set_facecolor('none') 
legend.get_frame().set_linewidth(0)

plt.tight_layout()
plt.savefig('T-Fig-2-f.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()

#%% g
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap

# 固定参数
phi = 0 *np.pi  # φ = π
g_L1 = 1
g_R1 = 3
g_L2 = 3
g_R2 = 1
# 计算 T 的函数
def T(delta, Omega, g_L1, g_R2, g_L2, g_R1):
    sqrt_g_L1 = np.sqrt(2 *g_L1)
    sqrt_g_R1 = np.sqrt( 2 *g_R1 )
    sqrt_g_L2 = np.sqrt(2* g_L2)
    sqrt_g_R2 = np.sqrt(2* g_R2)
    # 计算 omega_term
    omega_term = delta - (sqrt_g_R1 * sqrt_g_R2 + sqrt_g_L1 * sqrt_g_L2) * np.sin(phi) - (Omega**2 / (delta))
    
    # 计算 cos_L 和 cos_R
    cos_L = sqrt_g_L1**2 + 2 * sqrt_g_L1 * sqrt_g_L2 * np.cos(phi) + sqrt_g_L2**2
    cos_R = sqrt_g_R1**2 + 2 * sqrt_g_R1 * sqrt_g_R2 * np.cos(phi) + sqrt_g_R2**2
    
    # 计算 T 的分子和分母
    numerator = 4 * omega_term**2 + (cos_L - cos_R)**2
    denominator = 4 * omega_term**2 + (cos_L + cos_R)**2
    
    return numerator / denominator

# Δ 和 Ω 的范围
delta_values = np.linspace(-20, 20, 600)  # Δ
Omega_values = np.linspace(0, 2*np.pi, 600)  # Ω 从 0 到 10π

# 创建网格
D, O = np.meshgrid(delta_values, Omega_values)

# 计算 T 值
T_values = T(D, O, g_L1, g_R2, g_L2, g_R1)

# 创建细化的自定义颜色映射
colors = [
    "navy", "mediumblue", "blue", "royalblue", "dodgerblue", 
          "cornflowerblue", "deepskyblue", "cyan", "aqua", "springgreen",
    "lime", "yellow", "gold", "orange", "tomato", "orangered", "red", "darkred"
]
cmap = LinearSegmentedColormap.from_list("rainbow_custom", colors, N=500)

# 设置 vmin 和 vmax 来增强对比度
vmin = np.min(T_values)
vmax = np.max(T_values)

# 绘制图像
plt.figure(figsize=(8,7))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0
# 绘制等高线图
contour = plt.contourf(D, O, T_values, levels=300, cmap=cmap, vmin=vmin, vmax=vmax)

# 添加colorbar，并设置刻度
cbar = plt.colorbar(contour, ticks=[0, 0.5, 1])

cbar.ax.tick_params(labelsize=30)  

# 设置标题、标签
plt.text(-19.8, 2.18*np.pi, '(g)', fontsize=30, ha='left', va='top')
plt.title(f'$\\theta=0$', fontsize=30, loc='center')
# 设置x轴和y轴标签
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=30)
plt.ylabel('$\\Omega/ \\gamma_{L1}$', fontsize=30)
plt.xticks(np.arange(-20, 21, 10),fontsize=30)
plt.yticks(fontsize=30)
plt.ylim(-0.01,2*np.pi)
# 设置刻度标签
# 设置x轴刻度
plt.xticks(np.arange(-20, 21, 20), fontsize=30)
ax = plt.gca()
ax.tick_params(axis='x', pad=15)
# 设置y轴刻度及标签
yticks = np.arange(0, 2*np.pi + 0.1, np.pi)
ytick_labels = [r'$0$', r'$\pi$', r'$2\pi$']
plt.yticks(yticks, labels=ytick_labels, fontsize=30)
plt.ylim(-0.01, 2*np.pi)

# 隐藏刻度线，只显示数字标签
ax = plt.gca()
ax.tick_params(axis='x', length=0)
ax.tick_params(axis='y', length=0)
# 隐藏边框
for spine in ax.spines.values():
    spine.set_visible(False)

plt.tight_layout()
#plt.savefig('2-g.pdf', format='pdf', bbox_inches='tight', dpi=300)
#plt.savefig('2-g.eps', format='eps', dpi=100, bbox_inches='tight', facecolor='white')
plt.show()
#%% h
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap

# 固定参数
phi = 0.5 *np.pi  # φ = π
g_L1 = 1
g_R1 = 3
g_L2 = 3
g_R2 = 1
# 计算 T 的函数
def T(delta, Omega,g_L1, g_R2, g_L2, g_R1):
    sqrt_g_L1 = np.sqrt(2 *g_L1)
    sqrt_g_R1 = np.sqrt( 2 *g_R1 )
    sqrt_g_L2 = np.sqrt(2* g_L2)
    sqrt_g_R2 = np.sqrt(2* g_R2)
    # 计算 omega_term
    omega_term = delta - (sqrt_g_R1 * sqrt_g_R2 + sqrt_g_L1 * sqrt_g_L2) * np.sin(phi) - (Omega**2 / (delta))
    
    # 计算 cos_L 和 cos_R
    cos_L = sqrt_g_L1**2 + 2 * sqrt_g_L1 * sqrt_g_L2 * np.cos(phi) + sqrt_g_L2**2
    cos_R = sqrt_g_R1**2 + 2 * sqrt_g_R1 * sqrt_g_R2 * np.cos(phi) + sqrt_g_R2**2
    
    # 计算 T 的分子和分母
    numerator = 4 * omega_term**2 + (cos_L - cos_R)**2
    denominator = 4 * omega_term**2 + (cos_L + cos_R)**2
    
    return numerator / denominator

# Δ 和 Ω 的范围
delta_values = np.linspace(-20, 40, 600)  # Δ
Omega_values = np.linspace(0, 2*np.pi, 600)  # Ω 从 0 到 10π

# 创建网格
D, O = np.meshgrid(delta_values, Omega_values)

# 计算 T 值
T_values = T(D, O, g_L1, g_R2, g_L2, g_R1)

# 创建细化的自定义颜色映射
colors = [
    "navy", "mediumblue", "blue", "royalblue", "dodgerblue", 
          "cornflowerblue", "deepskyblue", "cyan", "aqua", "springgreen",
    "lime", "yellow", "gold", "orange", "tomato", "orangered", "red", "darkred"
]
cmap = LinearSegmentedColormap.from_list("rainbow_custom", colors, N=500)

# 设置 vmin 和 vmax 来增强对比度
vmin = np.min(T_values)
vmax = np.max(T_values)

# 绘制图像
plt.figure(figsize=(8,7))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0
# 绘制等高线图
contour = plt.contourf(D, O, T_values, levels=100, cmap=cmap, vmin=vmin, vmax=vmax)

# 添加colorbar，并设置刻度
cbar = plt.colorbar(contour, ticks=[0, 0.5, 1])

# 修改刻度字体大小
cbar.ax.tick_params(labelsize=30)  

plt.text(-19.8, 2.18*np.pi, '(h)', fontsize=30, ha='left', va='top')
plt.title(f'$\\theta=0.5\\pi$', fontsize=30, loc='center')
# 设置x轴和y轴标签
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=30)
plt.ylabel('$\\Omega/ \\gamma_{L1}$', fontsize=30)
plt.xticks(np.arange(-20, 21, 10),fontsize=30)
plt.yticks(fontsize=30)
plt.ylim(-0.01,2*np.pi)
# 设置刻度标签
# 设置x轴刻度
plt.xticks(np.arange(-20, 41, 20), fontsize=30)
ax = plt.gca()
ax.tick_params(axis='x', pad=15)
# 设置y轴刻度及标签
yticks = np.arange(0, 2*np.pi + 0.1, np.pi)
ytick_labels = [r'$0$', r'$\pi$', r'$2\pi$']
plt.yticks(yticks, labels=ytick_labels, fontsize=30)
plt.ylim(-0.01, 2*np.pi)

# 隐藏刻度线，只显示数字标签
ax = plt.gca()
ax.tick_params(axis='x', length=0)
ax.tick_params(axis='y', length=0)
# 隐藏边框
for spine in ax.spines.values():
    spine.set_visible(False)

plt.tight_layout()
#plt.savefig('2-h.pdf', format='pdf', bbox_inches='tight', dpi=300)
#plt.savefig('2-h.eps', format='eps', dpi=100, bbox_inches='tight', facecolor='white')
plt.show()

#%% i
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap


phi = np.pi  
g_L1 = 1
g_R1 = 3  
g_L2 = 3
g_R2 = 1


def T(delta, Omega, g_L1, g_R2, g_L2, g_R1): 
    sqrt_g_L1 = np.sqrt(2 * g_L1)
    sqrt_g_R1 = np.sqrt(2 * g_R1)
    sqrt_g_L2 = np.sqrt(2 * g_L2)
    sqrt_g_R2 = np.sqrt(2 * g_R2)
    
    omega_term = delta - (sqrt_g_R1 * sqrt_g_R2 + sqrt_g_L1 * sqrt_g_L2) * np.sin(phi) - (Omega**2 / delta)

    
    cos_L = sqrt_g_L1**2 + 2 * sqrt_g_L1 * sqrt_g_L2 * np.cos(phi) + sqrt_g_L2**2
    cos_R = sqrt_g_R1**2 + 2 * sqrt_g_R1 * sqrt_g_R2 * np.cos(phi) + sqrt_g_R2**2

    
    numerator = 4 * omega_term**2 + (cos_L - cos_R)**2
    denominator = 4 * omega_term**2 + (cos_L + cos_R)**2

    return numerator / denominator


delta_values = np.linspace(-20, 20, 600)  # Δ
Omega_values = np.linspace(0, 2 * np.pi, 600)  


D, O = np.meshgrid(delta_values, Omega_values)


T_values = T(D, O, g_L1, g_R2, g_L2, g_R1)  


colors = [
    "navy", "mediumblue", "blue", "royalblue", "dodgerblue",
    "cornflowerblue", "deepskyblue", "cyan", "aqua", "springgreen",
    "lime", "yellow", "gold", "orange", "tomato", "orangered", "red", "darkred"
]
cmap = LinearSegmentedColormap.from_list("rainbow_custom", colors, N=500)


vmin = np.min(T_values)
vmax = np.max(T_values)


plt.figure(figsize=(8, 7))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0


contour = plt.contourf(D, O, T_values, levels=100, cmap=cmap, vmin=vmin, vmax=vmax)


cbar = plt.colorbar(contour, ticks=[0, 0.5, 1])


cbar.ax.tick_params(labelsize=30)


plt.text(-19.8, 2.18 * np.pi, '(c)', fontsize=30, ha='left', va='top')
plt.title(f'$\\theta=\\pi$', fontsize=30, loc='center') # Corrected title formatting
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=30)
plt.ylabel('$\\Omega / \\gamma_{L1}$', fontsize=30)
plt.xticks(np.arange(-20, 21, 10), fontsize=30)
plt.yticks(fontsize=30)
plt.ylim(-0.01, 2 * np.pi)


plt.xticks(np.arange(-20, 21, 20), fontsize=30)
ax = plt.gca()
ax.tick_params(axis='x', pad=15)

yticks = np.arange(0, 2 * np.pi + 0.1, np.pi)
ytick_labels = [r'$0$', r'$\pi$', r'$2\pi$']
plt.yticks(yticks, labels=ytick_labels, fontsize=30)
plt.ylim(-0.01, 2 * np.pi)


ax = plt.gca()
ax.tick_params(axis='x', length=0)
ax.tick_params(axis='y', length=0)

for spine in ax.spines.values():
    spine.set_visible(False)

plt.tight_layout()
#plt.savefig('2-i.pdf', format='pdf', bbox_inches='tight', dpi=300)
#plt.savefig('2-i.eps', format='eps', dpi=100, bbox_inches='tight', facecolor='white')
plt.show()
#%% Fig-3
#%% a
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 参数设置
g_L1 = 1
g_R1 = 0.25
g_L2_options = [1, 0.25]  # g_L2 值
g_R2_options = [0.25, 1]  # g_R2 值
Omega_values = [0,2*np.pi]  
theta = 0 * np.pi  # 角度为 0
tau=1
# 定义T函数
def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(theta+tau*Delta) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(theta+tau*Delta)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(theta+tau*Delta)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

# Δ 的范围
Delta_values = np.linspace(-10, 10, 1000)

# 创建图形并设置全局线条粗细
plt.figure(figsize=(8, 8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

# 定义线型和颜色
line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)


plt.text(-11, 1.15, '(a)', fontsize=35, ha='left', va='top')


plt.title(f'$\\tau\\gamma_{{L1}}=1$', fontsize=35, loc='center')
# 设置x轴和y轴标签
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel(f'$T(\\theta=0)$', fontsize=35)

# 设置坐标轴刻度参数
ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='right', fontsize=20)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()

plt.savefig('T-Fig-3-a.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% b
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 参数设置
g_L1 = 1
g_R1 = 0.25
g_L2_options = [1, 0.25]  # g_L2 值
g_R2_options = [0.25, 1]  # g_R2 值
Omega_values = [0,2*np.pi]  
theta = 0.5 * np.pi  
tau=1
# 定义T函数
def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(theta+tau*Delta) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(theta+tau*Delta)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(theta+tau*Delta)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

# Δ 的范围
Delta_values = np.linspace(-10, 10, 1000)

# 创建图形并设置全局线条粗细
plt.figure(figsize=(8, 8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

# 定义线型和颜色
line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)

plt.text(-11, 1.15, '(b)', fontsize=35, ha='left', va='top')

# 添加标题
plt.title(f'$\\tau\\gamma_{{L1}}=1$', fontsize=35, loc='center')
# 设置x轴和y轴标签
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel(f'$T(\\theta=0.5\\pi)$', fontsize=35)

# 设置坐标轴刻度参数
ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='right', fontsize=20)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()

plt.savefig('T-Fig-3-b.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% c
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 参数设置
g_L1 = 1
g_R1 = 0.25
g_L2_options = [1, 0.25]  # g_L2 值
g_R2_options = [0.25, 1]  # g_R2 值
Omega_values = [0,2*np.pi]  
theta = 1 * np.pi  
tau=1
# 定义T函数
def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(theta+tau*Delta) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(theta+tau*Delta)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(theta+tau*Delta)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

# Δ 的范围
Delta_values = np.linspace(-10, 10, 1000)

# 创建图形并设置全局线条粗细
plt.figure(figsize=(8, 8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

# 定义线型和颜色
line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)


plt.text(-11, 1.15, '(c)', fontsize=35, ha='left', va='top')

# 添加标题
plt.title(f'$\\tau\\gamma_{{L1}}=1$', fontsize=35, loc='center')
# 设置x轴和y轴标签
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel(f'$T(\\theta=\\pi)$', fontsize=35)

# 设置坐标轴刻度参数
ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='right', fontsize=20)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()
plt.savefig('T-Fig-3-c.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% d
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 参数设置
g_L1 = 1
g_R1 = 0.25
g_L2_options = [1, 0.25]  # g_L2 值
g_R2_options = [0.25, 1]  # g_R2 值
Omega_values = [0,2*np.pi]  
theta = 0 * np.pi  
tau=2.5
# 定义T函数
def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(theta+tau*Delta) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(theta+tau*Delta)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(theta+tau*Delta)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

# Δ 的范围
Delta_values = np.linspace(-10, 10, 1000)

# 创建图形并设置全局线条粗细
plt.figure(figsize=(8, 8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

# 定义线型和颜色
line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)


plt.text(-11, 1.15, '(d)', fontsize=35, ha='left', va='top')

# 添加标题
plt.title(f'$\\tau\\gamma_{{L1}}=2.5$', fontsize=35, loc='center')
# 设置x轴和y轴标签
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel(f'$T(\\theta=0)$', fontsize=35)

# 设置坐标轴刻度参数
ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='right', fontsize=20)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()

# 保存文件（取消注释以保存）
plt.savefig('T-Fig-3-d.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% e
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 参数设置
g_L1 = 1
g_R1 = 0.25
g_L2_options = [1, 0.25]  # g_L2 值
g_R2_options = [0.25, 1]  # g_R2 值
Omega_values = [0,2*np.pi]  
theta = 0.5 * np.pi  
tau=2.5
# 定义T函数
def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(theta+tau*Delta) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(theta+tau*Delta)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(theta+tau*Delta)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

# Δ 的范围
Delta_values = np.linspace(-10, 10, 1000)

# 创建图形并设置全局线条粗细
plt.figure(figsize=(8, 8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

# 定义线型和颜色
line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau)
        label = f'$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2})$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)


plt.text(-11, 1.15, '(e)', fontsize=35, ha='left', va='top')

# 添加标题
plt.title(f'$\\tau\\gamma_{{L1}}=2.5$', fontsize=35, loc='center')
# 设置x轴和y轴标签
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel(f'$T(\\theta=0.5\\pi)$', fontsize=35)

# 设置坐标轴刻度参数
ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

# 添加图例
#legend = ax.legend(loc='right', fontsize=20)
#legend.get_frame().set_facecolor('none') 
#legend.get_frame().set_linewidth(0)

plt.tight_layout()

plt.savefig('T-Fig-3-e.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% f
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 参数设置
g_L1 = 1
g_R1 = 0.25
g_L2_options = [1, 0.25]  # g_L2 值
g_R2_options = [0.25, 1]  # g_R2 值
Omega_values = [0,2*np.pi]  
theta = 1 * np.pi 
tau=2.5
# 定义T函数
def T(Delta, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau):
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)

    # 修改A的定义
    A = Delta - 2 * (sqrt_g_L1 * sqrt_g_L2 + sqrt_g_R1 * sqrt_g_R2) * np.sin(theta+tau*Delta) - (Omega ** 2) / Delta
    C = sqrt_g_L1 * sqrt_g_L2
    D = sqrt_g_R1 * sqrt_g_R2

    numerator_first = A ** 2
    numerator_second = (g_L1 + g_L2 - g_R1 - g_R2 + 2 * (C - D) * np.cos(theta+tau*Delta)) ** 2

    denominator_first = A ** 2
    denominator_second = (g_L1 + g_L2 + g_R1 + g_R2 + 2 * (C + D) * np.cos(theta+tau*Delta)) ** 2

    T_value = (numerator_first + numerator_second) / (denominator_first + denominator_second)
    return T_value

# Δ 的范围
Delta_values = np.linspace(-10, 10, 1000)

# 创建图形并设置全局线条粗细
plt.figure(figsize=(8, 8))
plt.rcParams['lines.linewidth'] = 2.5
plt.rcParams['axes.linewidth'] = 2.0
plt.rcParams['xtick.major.width'] = 2.0
plt.rcParams['ytick.major.width'] = 2.0

# 定义线型和颜色
line_styles = {0: '--', 2 * np.pi: '-'}
colors = ['orangered', 'forestgreen']

for i, (g_L2, g_R2) in enumerate(zip(g_L2_options, g_R2_options)):
    for Omega in Omega_values:
        T_values = T(Delta_values, Omega, g_L1, g_R1, g_L2, g_R2,theta,tau)
        label = '$(\\gamma_{{L2}}, \\gamma_{{R2}})/\\gamma_{{L1}}=({g_L2},{g_R2}),\\Omega/\\gamma_{{L1}}=2\\pi$'
        plt.plot(Delta_values, T_values,
                 linestyle=line_styles[Omega],
                 color=colors[i],
                 linewidth=4.0,
                 label=label)


plt.text(-11, 1.15, '(f)', fontsize=35, ha='left', va='top')

# 添加标题
plt.title(f'$\\tau\\gamma_{{L1}}=2.5$', fontsize=35, loc='center')
# 设置x轴和y轴标签
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel(f'$T(\\theta=\\pi)$', fontsize=35)

# 设置坐标轴刻度参数
ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)

plt.tight_layout()

plt.savefig('T-Fig-3-f.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% Fig-4
#%%a
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 公共参数设置
omega_e = 3000 * np.pi  # 频率参数
Omega = 3*np.pi         # 频率参数

# 方案1参数
g_L1_1 = 1
g_R1_1 = 0.25
g_L2_1 = 1
g_R2_1 = 0.25

# 方案2参数
g_L1_2 = 1
g_R1_2 = 0.25
g_L2_2 = 0.25
g_R2_2 = 1

omega_1 = omega_e + Omega
omega_2 = omega_e - Omega

# 其他参数
tau = 13/7
theta = 38990*np.pi+(10/7) * np.pi

# Δ范围
Delta_values = np.linspace(-15, 15, 6000)
omega_values = Delta_values + omega_e

# 定义T函数
def T(omega, omega_e, tau, Omega, g_L1, g_R1, g_L2, g_R2, theta):
    Delta = omega - omega_e
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)
    sin_term = 2*sqrt_g_L1*sqrt_g_L2 * np.sin(tau * Delta + theta) + 2*sqrt_g_R1 * sqrt_g_R2 * np.sin(tau * Delta + theta)
    omega_term = omega - omega_e - sin_term - (Omega**2 / (Delta))
    cos_L = sqrt_g_L1**2 + 2 * sqrt_g_L1 * sqrt_g_L2 * np.cos(tau * Delta + theta) + sqrt_g_L2**2
    cos_R = sqrt_g_R1**2 + 2 * sqrt_g_R1 * sqrt_g_R2 * np.cos(tau * Delta + theta) + sqrt_g_R2**2
    numerator = omega_term**2 + (cos_L - cos_R)**2
    denominator = omega_term**2 + (cos_L + cos_R)**2
    return numerator / denominator

T_vals_1 = T(omega_values, omega_e, tau, Omega, g_L1_1, g_R1_1, g_L2_1, g_R2_1, theta)
T_vals_2 = T(omega_values, omega_e, tau, Omega, g_L1_2, g_R1_2, g_L2_2, g_R2_2, theta)


omega_plus_1 = omega_e + Omega
omega_minus_1 = omega_e - Omega
Delta_plus_1 = omega_plus_1 - omega_e
Delta_minus_1 = omega_minus_1 - omega_e


omega_plus_2 = omega_plus_1
omega_minus_2 = omega_minus_1
Delta_plus_2 = Delta_plus_1
Delta_minus_2 = Delta_minus_1


def find_T_at_omega(omega_target, g_L1, g_R1, g_L2, g_R2):
    index = np.abs(omega_values - omega_target).argmin()
    return T(omega_values[index], omega_e, tau, Omega, g_L1, g_R1, g_L2, g_R2, theta)


T_plus_1 = find_T_at_omega(omega_plus_1, g_L1_1, g_R1_1, g_L2_1, g_R2_1)
T_minus_1 = find_T_at_omega(omega_minus_1, g_L1_1, g_R1_1, g_L2_1, g_R2_1)
T_plus_2 = find_T_at_omega(omega_plus_2, g_L1_2, g_R1_2, g_L2_2, g_R2_2)
T_minus_2 = find_T_at_omega(omega_minus_2, g_L1_2, g_R1_2, g_L2_2, g_R2_2)


plt.figure(figsize=(8,8))
plt.plot(Delta_values, T_vals_1, label='$(\\gamma_{{L2}},\\gamma_{{R2}})/\\gamma_{{L1}}$=({},{})'.format(g_L2_1, g_R2_1), color='orangered', linestyle='-', linewidth=4)
plt.plot(Delta_values, T_vals_2, label='$(\\gamma_{{L2}},\\gamma_{{R2}})/\\gamma_{{L1}}$=({},{})'.format(g_L2_2, g_R2_2), color='forestgreen', linestyle='-', linewidth=4)


plt.scatter(Delta_plus_1, T_plus_1, color='blue', marker='D', zorder=5, s=100)
plt.scatter(Delta_minus_1, T_minus_1, color='blue', marker='D', zorder=5, s=100)
plt.scatter(Delta_plus_2, T_plus_2, color='orange', zorder=5, s=100)
plt.scatter(Delta_minus_2, T_minus_2, color='orange', zorder=5, s=100)

plt.text(-20, 1.14, '(a)', fontsize=35, ha='left', va='top')
plt.title('$\\tau\\gamma_{{L1}}=\\frac{13}{7}$', fontsize=35)
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel('$T$', fontsize=35)
plt.ylim(-0.05, 1.05)
plt.xticks(fontsize=35)
plt.yticks(fontsize=35)
ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

ax.legend(
    title='$\\theta=38990\\pi+\\frac{10}{7}\\pi$',
    loc='center left',
    bbox_to_anchor=(1, 0.5),
    fontsize=24,frameon=False,  
    facecolor='none',
    title_fontsize=24,  
)

plt.savefig('T-Fig-4-a.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%%b
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 公共参数设置
omega_e = 3000 * np.pi  # 频率参数
Omega = 3*np.pi         # 频率参数

# 方案1参数
g_L1_1 = 1
g_R1_1 = 0.25
g_L2_1 = 1
g_R2_1 = 0.25

# 方案2参数
g_L1_2 = 1
g_R1_2 = 0.25
g_L2_2 = 0.25
g_R2_2 = 1

omega_1 = omega_e + Omega
omega_2 = omega_e - Omega

tau = 13/9
theta = 2988*np.pi+(4/3) * np.pi

Delta_values = np.linspace(-15, 15, 6000)
omega_values = Delta_values + omega_e

def T(omega, omega_e, tau, Omega, g_L1, g_R1, g_L2, g_R2, theta):
    Delta = omega - omega_e
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)
    sin_term = 2*sqrt_g_L1*sqrt_g_L2 * np.sin(tau * Delta + theta) + 2*sqrt_g_R1 * sqrt_g_R2 * np.sin(tau * Delta + theta)
    omega_term = omega - omega_e - sin_term - (Omega**2 / (Delta))
    cos_L = sqrt_g_L1**2 + 2 * sqrt_g_L1 * sqrt_g_L2 * np.cos(tau * Delta + theta) + sqrt_g_L2**2
    cos_R = sqrt_g_R1**2 + 2 * sqrt_g_R1 * sqrt_g_R2 * np.cos(tau * Delta + theta) + sqrt_g_R2**2
    numerator = omega_term**2 + (cos_L - cos_R)**2
    denominator = omega_term**2 + (cos_L + cos_R)**2
    return numerator / denominator

T_vals_1 = T(omega_values, omega_e, tau, Omega, g_L1_1, g_R1_1, g_L2_1, g_R2_1, theta)
T_vals_2 = T(omega_values, omega_e, tau, Omega, g_L1_2, g_R1_2, g_L2_2, g_R2_2, theta)

omega_plus_1 = omega_e + Omega
omega_minus_1 = omega_e - Omega
Delta_plus_1 = omega_plus_1 - omega_e
Delta_minus_1 = omega_minus_1 - omega_e

omega_plus_2 = omega_plus_1
omega_minus_2 = omega_minus_1
Delta_plus_2 = Delta_plus_1
Delta_minus_2 = Delta_minus_1

def find_T_at_omega(omega_target, g_L1, g_R1, g_L2, g_R2):
    index = np.abs(omega_values - omega_target).argmin()
    return T(omega_values[index], omega_e, tau, Omega, g_L1, g_R1, g_L2, g_R2, theta)

T_plus_1 = find_T_at_omega(omega_plus_1, g_L1_1, g_R1_1, g_L2_1, g_R2_1)
T_minus_1 = find_T_at_omega(omega_minus_1, g_L1_1, g_R1_1, g_L2_1, g_R2_1)
T_plus_2 = find_T_at_omega(omega_plus_2, g_L1_2, g_R1_2, g_L2_2, g_R2_2)
T_minus_2 = find_T_at_omega(omega_minus_2, g_L1_2, g_R1_2, g_L2_2, g_R2_2)

plt.figure(figsize=(8,8))
plt.plot(Delta_values, T_vals_1, label='$(\\gamma_{{L2}},\\gamma_{{R2}})/\\gamma_{{L1}}$=({},{})'.format(g_L2_1, g_R2_1), color='orangered', linestyle='-', linewidth=4)
plt.plot(Delta_values, T_vals_2, label='$(\\gamma_{{L2}},\\gamma_{{R2}})/\\gamma_{{L1}}$=({},{})'.format(g_L2_2, g_R2_2), color='forestgreen', linestyle='-', linewidth=4)

plt.scatter(Delta_plus_1, T_plus_1, color='blue', marker='D', zorder=5, s=100)
plt.scatter(Delta_minus_1, T_minus_1, color='blue', marker='D', zorder=5, s=100)
plt.scatter(Delta_plus_2, T_plus_2, color='orange', zorder=5, s=100)
plt.scatter(Delta_minus_2, T_minus_2, color='orange', zorder=5, s=100)

plt.text(-20, 1.14, '(b)', fontsize=35, ha='left', va='top')
plt.title('$\\tau\\gamma_{{L1}}=\\frac{13}{9}$', fontsize=35)
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel('$T$', fontsize=35)

ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)
plt.xticks(fontsize=35)
plt.yticks(fontsize=35)
ax.legend(
    title='$\\theta=2988\\pi+\\frac{4}{3}\\pi$',
    loc='center left',
    bbox_to_anchor=(1, 0.5),
    fontsize=24,frameon=False,  
    facecolor='none',
    title_fontsize=24,  
)
  
plt.savefig('T-Fig-4-b.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()
#%% c
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# 公共参数设置
omega_e = 3000 * np.pi  # 频率参数
Omega = 3*np.pi         # 频率参数

# 方案1参数
g_L1_1 = 1
g_R1_1 = 0.25
g_L2_1 = 1
g_R2_1 = 0.25

# 方案2参数
g_L1_2 = 1
g_R1_2 = 0.25
g_L2_2 = 0.25
g_R2_2 = 1

omega_1 = omega_e + Omega
omega_2 = omega_e - Omega

tau = 5/3
theta = 5000 * np.pi

Delta_values = np.linspace(-15, 15, 6000)
omega_values = Delta_values + omega_e

def T(omega, omega_e, tau, Omega, g_L1, g_R1, g_L2, g_R2, theta):
    Delta = omega - omega_e
    sqrt_g_L1 = np.sqrt(g_L1)
    sqrt_g_R1 = np.sqrt(g_R1)
    sqrt_g_L2 = np.sqrt(g_L2)
    sqrt_g_R2 = np.sqrt(g_R2)
    sin_term = 2*sqrt_g_L1*sqrt_g_L2 * np.sin(tau * Delta + theta) + 2*sqrt_g_R1 * sqrt_g_R2 * np.sin(tau * Delta + theta)
    omega_term = omega - omega_e - sin_term - (Omega**2 / (Delta))
    cos_L = sqrt_g_L1**2 + 2 * sqrt_g_L1 * sqrt_g_L2 * np.cos(tau * Delta + theta) + sqrt_g_L2**2
    cos_R = sqrt_g_R1**2 + 2 * sqrt_g_R1 * sqrt_g_R2 * np.cos(tau * Delta + theta) + sqrt_g_R2**2
    numerator = omega_term**2 + (cos_L - cos_R)**2
    denominator = omega_term**2 + (cos_L + cos_R)**2
    return numerator / denominator

T_vals_1 = T(omega_values, omega_e, tau, Omega, g_L1_1, g_R1_1, g_L2_1, g_R2_1, theta)
T_vals_2 = T(omega_values, omega_e, tau, Omega, g_L1_2, g_R1_2, g_L2_2, g_R2_2, theta)

omega_plus_1 = omega_e + Omega
omega_minus_1 = omega_e - Omega
Delta_plus_1 = omega_plus_1 - omega_e
Delta_minus_1 = omega_minus_1 - omega_e

omega_plus_2 = omega_plus_1
omega_minus_2 = omega_minus_1
Delta_plus_2 = Delta_plus_1
Delta_minus_2 = Delta_minus_1

def find_T_at_omega(omega_target, g_L1, g_R1, g_L2, g_R2):
    index = np.abs(omega_values - omega_target).argmin()
    return T(omega_values[index], omega_e, tau, Omega, g_L1, g_R1, g_L2, g_R2, theta)

T_plus_1 = find_T_at_omega(omega_plus_1, g_L1_1, g_R1_1, g_L2_1, g_R2_1)
T_minus_1 = find_T_at_omega(omega_minus_1, g_L1_1, g_R1_1, g_L2_1, g_R2_1)
T_plus_2 = find_T_at_omega(omega_plus_2, g_L1_2, g_R1_2, g_L2_2, g_R2_2)
T_minus_2 = find_T_at_omega(omega_minus_2, g_L1_2, g_R1_2, g_L2_2, g_R2_2)

plt.figure(figsize=(8,8))
plt.plot(Delta_values, T_vals_1, label='$(\\gamma_{{L2}},\\gamma_{{R2}})/\\gamma_{{L1}}$=({},{})'.format(g_L2_1, g_R2_1), color='orangered', linestyle='-', linewidth=4)
plt.plot(Delta_values, T_vals_2, label='$(\\gamma_{{L2}},\\gamma_{{R2}})/\\gamma_{{L1}}$=({},{})'.format(g_L2_2, g_R2_2), color='forestgreen', linestyle='-', linewidth=4)

plt.scatter(Delta_plus_1, T_plus_1, color='blue', marker='D', zorder=5, s=100)
plt.scatter(Delta_minus_1, T_minus_1, color='blue', marker='D', zorder=5, s=100)
plt.scatter(Delta_plus_2, T_plus_2, color='orange', zorder=5, s=100)
plt.scatter(Delta_minus_2, T_minus_2, color='orange', zorder=5, s=100)

plt.text(-20, 1.14, '(c)', fontsize=35, ha='left', va='top')
plt.title('$\\tau\\gamma_{{L1}}=\\frac{5}{3}$', fontsize=35)
plt.xlabel('$\\Delta / \\gamma_{L1}$', fontsize=35)
plt.ylabel('$T$', fontsize=35)

ax = plt.gca()
ax.xaxis.set_major_locator(ticker.MultipleLocator(10))
ax.yaxis.set_major_locator(ticker.MultipleLocator(0.5))
ax.tick_params(axis='both', which='major', labelsize=35, width=2, length=6)

plt.ylim(-0.05, 1.05)
plt.xticks(fontsize=35)
plt.yticks(fontsize=35)
ax.legend(
    title='$\\theta=5000\\pi$',
    loc='center left',
    bbox_to_anchor=(1, 0.5),
    fontsize=24,frameon=False,  
    facecolor='none',
    title_fontsize=24,  
)

plt.savefig('T-Fig-4-c.eps', format='eps', dpi=1000, bbox_inches='tight', facecolor='white')
plt.show()


